rTisane: Externalizing conceptual models for data analysis increases engagement with domain knowledge and improves statistical model quality

Statistical models should accurately reflect analysts' domain knowledge about variables and their relationships. While recent tools let analysts express these assumptions and use them to produce a resulting statistical model, it remains unclear what analysts want to express and how externalization impacts statistical model quality. This paper addresses these gaps. We first conduct an exploratory study of analysts using a domain-specific language (DSL) to express conceptual models. We observe a preference for detailing how variables relate and a desire to allow, and then later resolve, ambiguity in their conceptual models. We leverage these findings to develop rTisane, a DSL for expressing conceptual models augmented with an interactive disambiguation process. In a controlled evaluation, we find that rTisane's DSL helps analysts engage more deeply with and accurately externalize their assumptions. rTisane also leads to statistical models that match analysts' assumptions, maintain analysis intent, and better fit the data.

==> archive/example.py <==
import tisane as ts

member = ts.Participant("member", cardinality=386) 
motivation = member.ordinal("motivation", order=[1, 2, 3, 4, 5, 6])
age = member.numeric("age", number_of_instances=1)
pounds_lost = member.numeric("pounds_lost")
group = ts.Unit("group", cardinality=40)  # 40 groups
condition = group.condition(
    "treatment", cardinality=2, number_of_instances=1
)

member.nests_within(group) 

## Known vs. suspected
motivation.causes(pounds_lost).is_suspected() # .set_uncertainty("suspected")
condition.causes(pounds_lost).is_suspected()
age.causes(pounds_lost).is_known() # set_uncertainty("known")
age.causes(motivation).is_suspected()

# assert (assume + check) vs. assume vs. assess
assess(motivation.causes(pounds_lost)) # .set_uncertainty("suspected")
assess(condition.causes(pounds_lost))
assume(age.causes(pounds_lost)) # set_uncertainty("known")


## Replace associates with causes + unobserved
# Previously:
age.associates_with(pounds_lost)
age.associates_with(motivation)

# Specify pairwise trends, infer that all variales that are in a when clause together are causal relationships
# Note: what comparisons (i.e., "increases") are valid depends on data type
suspect(when(motivation, "increases", pounds_lost, "increases"))
suspect(when(condition, "==treatment", pounds_lost, "increases")) # implied: when(condition, "==control", pounds_lost, "decreases")
know(when(age, "increases", pounds_lost, "increases"))
suspect(when(age, "increases", motivation, "increases"))

# use if/then language instead
# Note: Have to infer/follow-up when not all categories in a categorical variable is stated - e.g., condition below
suspect(if(motivation, "increases").then(pounds_lost, "increases"))
suspect(if(condition, "==treatment").then(pounds_lost, "increases")) # implied: if(condition, "==control").then(pounds_lost, "decreases")
know(if(age, "increases").then(pounds_lost, "increases"))
suspect(if(age, "increases").then(motivation, "increases"))

# Using unobserved variables
midlife_crisis = ts.Unobserved()
age.causes(midlife_crisis)
midlife_crisis.causes(pounds_lost)
midlife_crisis.causes(motivation)

latent_var = ts.Unobserved()
latent_var.causes(age)
latent_var.causes(motivation)

## Specify interactions
# Interaction: motivation * age on pounds_lost
when(motivation, "low", if(age, "increases").then(pounds_lost, "increases")))
# when take multiple if clauses
when(if(motivation, "==low"), if(age, "increases")).then(pounds_lost, "increases"))
# allow if to have many tuples of relationships
suspect(if((motivation, "==low"), (age, "increases")).then(pounds_lost, "baseline"))
suspect(if((motivation, "==high"), (age, "increases")).then(pounds_lost, "increases"))

# No tuple distinction, similar to some R libraries
when(age increases, motivation decreases).test_score(decreases)


## Query
ts.query()

==> figures/rTisane-example.R <==
library(rTisane)

# Declare variables
# Person: Observational unit
person <- Unit(name = "person")
# Age: Continuous measure
age <- continuous(unit = person, "Age")
# Race, 5 categories: 
# White, Black/African American, American Indian or Alaska Native, Asian or Pacific Islander, Mixed Race
race <- categories(unit = person, "Race", cardinality = 5)
# Highest Education Completed, 5 ordered categories
edu <- categories(unit = person, "Education", order=list("Grade 12", "1 year of college", "2 years of college", "4 years of college", "5+ years of college"))
# Current Employment Status, 3 categories: N/A, Works for wage, Self-employed
employ <- categories(unit=person, "Employment", cardinality=2)
# Sex, 2 categories: Male, Female
sex <- categories(unit = person, "Sex", cardinality = 2)
# Income: Continuous measure
income <- continuous(unit = person, "Income")

# Construct a conceptual model
cm <- ConceptualModel() %>% 
  assume(causes(age, income)) %>% 
  assume(causes(race, income)) %>% 
  hypothesize(relates(edu, income)) %>%
  hypothesize(relates(age, edu)) %>% 
  hypothesize(relates(race, edu)) %>%
  hypothesize(relates(sex, edu)) %>%
  hypothesize(relates(employ, income)) %>%
  hypothesize(causes(sex, income)) %>% 
  interacts(race, sex, dv = income) %>% 
  interacts(age, edu, dv = income)

# Query for a statistical model
query(conceptualModel=cm, iv=edu, dv=income)
